Axion-like particle searches with MeerKAT and SKA

In the past few years, the search for axion-like particles (ALPs) has grown significantly due to their potential to account for the total abundance of the cold dark matter (CDM) in the universe. The coupling between ALPs and photons allows the spontaneous decay of ALPs into pairs of photons. For ALPs condensed in CDM halos around galaxies, the stimulated decay of ALPs is also possible. In this work, we examine the detectability of the radio emissions produced from this process with forthcoming radio telescopes such as the Square Kilometer Array (SKA) and MeerKAT. Our results, using recent more realistic sensitivity estimates, show that previous non-observation upper-limits projected for the SKA were highly optimistic, with the limits from dwarf galaxy observations being weakened by an order of magnitude at least. Notably, our results also depend far more strongly on ALP mass than previously, due to the inclusion of frequency dependent degradation effects. We show that the strongest potential environment to probe ALPs is nearby radio galaxies (due to the strong photon enhancement factor). In addition, with the use of a visibility taper, ALPs in the mass range of $4.96 \times 10^{-7} \ \text{--} \ 1.04 \times 10^{-4} \ {\rm eV}$ would have non-observation upper limits on the ALP-photon $g_{a\gamma}$ in the range of $1.83 \times 10^{-12} \ \text{--} \ 7.69 \times 10^{-10} \ {\rm GeV}^{-1}$ with SKA. MeerKAT can only produce limits similar to the CAST experiment within 50 hours of observation. Finally, we demonstrate that magnetic conversion of CDM ALPs to photons, in galactic magnetic fields, is highly sub-dominant, even to spontaneous decay.

==> MK2.py <==
import numpy as np
from scipy.integrate import simps as integrate
import sys
from scipy.special import jv
import time
import matplotlib as plt
import matplotlib.pyplot as pyplot
from pylab import *
import pylab as py
import scipy.special as sp
pyplot.style.use('classic')
plt.rc('text', usetex=True)
plt.rc('axes', linewidth=1)
plt.rc('font', weight='bold')
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}',r'\usepackage{amsbsy}',r'\usepackage{sfmath} \boldmath']
plt.rcParams['figure.titlesize'] = 12
plt.rcParams['legend.fontsize'] = 12
plt.rcParams['axes.labelsize'] = 12
plt.rcParams['axes.labelweight'] = 'bold'
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
from pynverse import inversefunc
from scipy.interpolate import interp1d
from ska_phase1 import skaSensitivity,mkSensitivity
import scipy as sp
import scipy.interpolate
######################################################################################

def rho_dm(r_set,rc,dmmod,alpha=0.17):
    """
    Calculates the density profile over r_set
        ---------------------------
        Parameters
        ---------------------------
        r_set - Required : radial sample values [Mpc] (float)
        rc    - Required : halo radial scale length [Mpc] (float)
        dmmod - Required : halo profile code (int)
        alpha - Optional : Einasto parameter (float)
        ---------------------------
        Output
        ---------------------------
        Radial density profile values (float len(r_set))
    """
    #dmmod 1 is NFW, 2 is Burkert, 3 is Isothermal, -1 gives Einasto, other is generalised NFW
    n = len(r_set)
    rho = np.zeros(n,dtype=float)
    if(dmmod != -1 and dmmod != 4):
        x = r_set/rc
        if(dmmod == 2):
            #burkert
            rho = ((1+x)*(1+x**2))**(-1)
        elif(dmmod == 3):
            #isothermal
            rho = (1+x**2)**(-1)
        else:
            rho = 1.0/(x**(dmmod)*(1.0+x)**(3-dmmod))
    else:
        if dmmod != 4:
            x = r_set/rc
        else:
            x = abs(r_set-1e-4)/rc
        rho = np.exp(-2.0/alpha*(x**alpha -1.0))
    return rho

def a0(ma):
    return 4.24e-11/(ma/1e-4) #GeV

def gammaEff(g,ma,rho,fg=None):
    gInEV = g*1e-9 #eV^-1
    hbar = 6.582e-16 #eV s
    #a0InEV = a0(ma)*1e9 #eV
    #nRatio = nGamma(ma)/rho*ma
    #cRatio = a0InEV/gInEV
    #fg = 8*np.pi**2*nRatio*cRatio/ma**2
    if fg is None:
        fg = 2*nKCMB(ma) + 2*nKExtGal(ma)
    return gInEV**2*ma**3/(64*np.pi)/hbar*(1+fg)

def tExtGal(nu):
    return 1.19*(1e3/nu)**2.62 #K

def nGamma(ma):
    c = 2.998e10 #cm s^-1
    h = 4.136e-15 #eV s
    kT = 8.617e-5*2.73 #eV
    return np.pi/(c*h)**3*ma**3/(np.exp(0.5*ma/kT)-1) #cm^-3

def nKCMB(ma):
    kT = 8.617e-5*2.73 #eV
    return 1.0/(np.exp(0.5*ma/kT)-1)

def nKExtGal(ma):
    h = 4.136e-15 #eV s
    kT = 8.617e-5*tExtGal(ma*0.5/h*1e-6)
    return 1.0/(np.exp(0.5*ma/kT)-1)
    
def log_interp1d(xx, yy, kind='cubic'):
    logx = np.log10(xx)
    logy = np.log10(yy)
    lin_interp = sp.interpolate.interp1d(logx, logy, kind=kind)
    log_interp = lambda zz: np.power(10.0, lin_interp(np.log10(zz)))
    return log_interp

def nKGal(ma):
    dataPts = np.array([[1e-7,26915348039.269154],[2.674476621726104e-7,965967258.0093684],[5.551405931189823e-7,88586679.04100706],[0.000008313351039467365,18329.80710832426],[0.00002815962491156183,259.1396301439652],[0.00007245604540128505,6.600075022827102],[0.00018966407383494223,0.12742749857031427],[1e-3,0.0001937204637325615]])
    return log_interp1d(dataPts[:,0],dataPts[:,1], kind='cubic')(ma)*0.5

def nKComa(ma):
    #Coma spectrum  from astro-ph/0210147
    h = 4.136e-15 #eV s
    c = 2.998e10 #cm s^-1
    amp = 1.3574e-14 #erg cm^-2 s^-1
    cutoff = 0.01621282
    nu = ma/h*0.5
    x = nu*1e-6/30.9
    comaSize = np.tan(22.5/60.0/180*np.pi)*1e2 #size of the radio halo
    print(comaSize)
    sNu = amp*np.exp(-cutoff*x)*6.242e11*(1e2/comaSize)**2
    kTb = c**2*sNu*0.5/nu**3
    return 1.0/(np.exp(0.5*ma/kTb)-1)

def findCoupling(g,ma,halo,skaSens,thetaSet,lineBoost=1.0,sensMod=1.0,fg=None):
    gMin = 1e52
    rMinSet = np.tan(thetaSet/(60*180)*np.pi)*halo['dL'] #convert from arcminutes to cm for a source dL away
    for rMin in rMinSet:
        rSet = np.logspace(np.log10(rMin*1.00001),np.log10(2*rMinSet[-1]),num=100) #generate a set of r values smaller than rMax to integrate over
        rho = rho_dm(rSet,halo['rc'],halo['shape'],alpha=halo['alpha'])*halo['rhos']*1e9 #eV cm^-3
        intRho = integrate(rho*rSet/4/np.pi/1.1818e7/np.sqrt(rSet**2-rMin**2),rSet) #find total DM mass within rMax
        gMod = np.sqrt(skaSens*sensMod/(intRho*gammaEff(g,ma,rho[0],fg=fg)*lineBoost))
        if gMod < gMin:
            gMin = gMod
            rFound = rMin
    return g*gMin,np.arctan(rFound/halo['dL'])/np.pi*180*60

taperScale = "15asec" #options: none, 15asec, 1amin, 3amin, 5amin, 10amin
maSet = np.logspace(np.log10(4.80e-6),np.log10(1.36e-5),num=50)#eVs
g = 6.6e-11 #GeV^-1
sigma = 2
tObs = 50.0 #hours

H0 = 67.74 #km s^-1 Mpc^-1
rhoCrit = 1.054e-5*(H0/1e2)**2 #GeV cm^{-3}
mSolToGeV = 2e30*2.998e8**2*6.242e9
kpcToCm = 3.086e21
c = 2.998e5 #km s^-1
h = 4.136e-15 #eV s
thetaMinTaper = {"none":0.55,"15asec":0.498,"1amin":1.181,"3amin":2.679,"5amin":3.898,"10amin":6.216}

outf = open("mk2.data","w")
for ma in maSet:
    gSet = []
    nu = ma*0.5/h*1e-6 #MHz
    mkSens = mkSensitivity(nu,tObs,unit="eV",fMode="line",taper=taperScale)*sigma #sigma C.I. line sensitivity
    thetaSet = np.logspace(np.log10(thetaMinTaper[taperScale]),np.log10(60.0),num=100) #set of angles to use in arcmin, 1 arcsec to 1 degree

    vDisp = 4 #km s^-1
    lineBoost = c/vDisp
    sensMod = np.sqrt(lineBoost)/1e2
    ret2Halo = {"rhos": 7e7*mSolToGeV/kpcToCm**3,"rc":0.2e-3*1e3*kpcToCm,'dL':30e-3*1e3*kpcToCm,'lB':lineBoost,'shape':-1,'alpha':0.4}
    fg = None

    gMin,thetaMin = findCoupling(g,ma,ret2Halo,mkSens,thetaSet,lineBoost=lineBoost,sensMod=sensMod,fg=fg)
    print("Ret II: g = {:.2e} GeV^-1 at theta = {:.2f} arcmin".format(gMin,thetaMin))
    gSet.append(gMin)

    vDisp = 1e3 #km s^-1
    lineBoost = c/vDisp
    sensMod = np.sqrt(lineBoost)/1e2
    comaHalo = {"rhos":14592.679595332429*rhoCrit,"rc":1.0/3*1e3*kpcToCm,'dL':1e2*1e3*kpcToCm,'lB':lineBoost,'shape':1,'alpha':0.17}
    fg = 2*nKCMB(ma) + 2*nKExtGal(ma) + 2*nKComa(ma)

    gMin,thetaMin = findCoupling(g,ma,comaHalo,mkSens,thetaSet,lineBoost=lineBoost,sensMod=sensMod,fg=fg)
    print("Coma: g = {:.2e} GeV^-1 at theta = {:.2f} arcmin".format(gMin,thetaMin))
    gSet.append(gMin)

    vDisp = 200.0 #km s^-1
    lineBoost = c/vDisp
    sensMod = np.sqrt(lineBoost)/1e2
    m31Halo = {"rhos":86084.68870149748*rhoCrit,"rc":0.0165*1e3*kpcToCm,'dL':0.77*1e3*kpcToCm,'lB':lineBoost,'shape':1,'alpha':0.17}
    fg = 2*nKCMB(ma) + 2*nKExtGal(ma) + 2*nKGal(ma)

    gMin,thetaMin = findCoupling(g,ma,m31Halo,mkSens,thetaSet,lineBoost=lineBoost,sensMod=sensMod,fg=fg)
    print("M31: g = {:.2e} GeV^-1 at theta = {:.2f} arcmin".format(gMin,thetaMin))
    gSet.append(gMin)
    outf.write("{} {} {} {}\n".format(ma,gSet[0],gSet[1],gSet[2]))
outf.close()


plt.yscale("log");plt.xscale("log")
gData = np.loadtxt("mk2.data".format(taperScale),unpack=True)

plt.plot(gData[0],gData[2],color = '#00008B', linestyle='dashed', linewidth=1.25, dash_capstyle='round', dash_joinstyle='round', dashes=(3, 0))
plt.plot(gData[0],gData[3],color = '#CD0000', linestyle='dashed', linewidth=1.25, dash_capstyle='round', dash_joinstyle='round', dashes=(0.75, 2))
plt.plot(gData[0],gData[1],color = '#008B00', linestyle='dashed', linewidth=1.25, dash_capstyle='round', dash_joinstyle='round', dashes=(3, 2))
plt.plot(gData[0],np.ones(len(gData[0]))*0.66e-10*np.sqrt(sigma/2.0), color = '#CD8500', linestyle='dashed', linewidth=1.25, dash_capstyle='round', dash_joinstyle='round', dashes=(3,2,0.75, 2))

first_legend = plt.legend((r'$\textbf{Coma cluster}$', r'$\textbf{Andromeda galaxy}$', r'$\textbf{Reticulum II dwarf galaxy}$', r'$\textbf{CAST limit}$'),shadow=False, loc=4, handlelength=2.0, fancybox=True)
plt.gca().add_artist(first_legend)
first_legend.get_frame().set_alpha(0.5)

plt.xlim(4.80e-06,1.36e-05)
plt.xlabel(r'$m_{\rm a} \ [{\rm eV}]$')
plt.ylabel(r'$g_{\rm a\gamma} \ [{\rm GeV}^{-1}]$')
plt.title(r'${\rm MeerKAT,}\ \sigma=2$')
plt.savefig("mk_g_min2taper.pdf")
plt.show()

